Neurally-Guided Procedural Models: Amortized Inference for Procedural Graphics Programs using Neural Networks

Probabilistic inference algorithms such as Sequential Monte Carlo (SMC) provide powerful tools for constraining procedural models in computer graphics, but they require many samples to produce desirable results. In this paper, we show how to create procedural models which learn how to satisfy constraints. We augment procedural models with neural networks which control how the model makes random choices based on the output it has generated thus far. We call such models neurally-guided procedural models. As a pre-computation, we train these models to maximize the likelihood of example outputs generated via SMC. They are then used as efficient SMC importance samplers, generating high-quality results with very few samples. We evaluate our method on L-system-like models with image-based constraints. Given a desired quality threshold, neurally-guided models can generate satisfactory results up to 10x faster than unguided models.

==> anc/supplemental.tex <==
\documentclass[12pt]{article}

\title{Supplemental Materials for Paper 340 \\ Neurally-Guided Procedural Models: Amortized Inference for Procedural Graphics Programs using Neural Networks}
% \author{
%         Vitaly Surazhsky \\
%                 Department of Computer Science\\
%         Technion---Israel Institute of Technology\\
%         Technion City, Haifa 32000, \underline{Israel}
%             \and
%         Yossi Gil\\
%         Department of Computer Science\\
%         Technion---Israel Institute of Technology\\
%         Technion City, Haifa 32000, \underline{Israel}
% }
\date{}

\input{../packages.tex}
\input{../macros.tex}

\begin{document}
\maketitle

\section{Derivation of Equation 1}

\newcommand{\procModel}{\ensuremath{P_{\textbf{M}}}}
\newcommand{\constrainedModel}{\ensuremath{P_{\textbf{CM}}}}
\newcommand{\likelihood}{\ensuremath{\ell}}
\newcommand{\guideModel}{\ensuremath{P_{\textbf{GM}}}}
\newcommand{\choices}{\ensuremath{\mathbf{x}}}
\newcommand{\constraint}{\ensuremath{\mathbf{c}}}
\newcommand{\constraintSpace}{\ensuremath{\mathcal{C}}}
\newcommand{\paramfn}{\ensuremath{\Phi}}
\newcommand{\nn}{\ensuremath{\text{NN}}}
\newcommand{\nnparams}{\ensuremath{\theta}}
\newcommand{\KL}{\ensuremath{D_{\text{KL}}}}
\newcommand{\expect}{\mathbb{E}}

\begin{align*}
\min_{\nnparams} &\KL(\constrainedModel || \guideModel) \\
	&= \min_{\nnparams} \expect_{P(\constraint)} \bigg[ \expect_{\constrainedModel(\choices | \constraint)} \bigg[ \log \frac{\constrainedModel(\choices | \constraint)}{\guideModel(\choices | \constraint; \nnparams)} \bigg] \bigg] \nonumber\\
	&= \min_{\nnparams} \expect_{P(\constraint)} \Big[ \expect_{\constrainedModel(\choices | \constraint)} \Big[ \log \constrainedModel(\choices | \constraint) - \log \guideModel(\choices | \constraint; \nnparams) \Big] \Big] \nonumber\\
	&= \max_{\nnparams} \expect_{P(\constraint)} \Big[ \expect_{\constrainedModel(\choices | \constraint)} \Big[ \log \guideModel(\choices | \constraint; \nnparams) - \log \constrainedModel(\choices | \constraint) \Big] \Big] \nonumber\\
	&= \max_{\nnparams} \expect_{P(\constraint)} \Big[ \expect_{\constrainedModel(\choices | \constraint)} \Big[ \log \guideModel(\choices | \constraint; \nnparams) \Big] \Big] \nonumber\\
	&\approx \max_{\nnparams} \frac{1}{N} \sum_{s=1}^N \log \guideModel(\choices_s | \constraint_s; \nnparams) \qquad \choices_s \sim \constrainedModel(\choices | \constraint) \hspace{2pt},\hspace{2pt} \constraint_s \sim P(\constraint) \nonumber
\end{align*}
In the second-to-last step, the $\log \constrainedModel(\choices | \constraint)$ term is dropped because it does not depend on $\nnparams$.
In the last step, we approximate the expectations with an average over a finite set of samples.

\pagebreak

\section{Additional Results}

\begin{figure*}[h]
	\centering
	\setlength{\tabcolsep}{0pt}
	\begin{tabular}{cccccccc}
		\includegraphics[width=0.125\linewidth]{../figs/results/lightning/E1.png} &
		\includegraphics[width=0.125\linewidth]{../figs/results/lightning/L.png} &
		\includegraphics[width=0.125\linewidth]{../figs/results/lightning/E2.png} &
		\includegraphics[width=0.125\linewidth]{../figs/results/lightning/C1.png} &
		\includegraphics[width=0.125\linewidth]{../figs/results/lightning/T.png} &
		\includegraphics[width=0.125\linewidth]{../figs/results/lightning/R.png} &
		\includegraphics[width=0.125\linewidth]{../figs/results/lightning/I.png} &
		\includegraphics[width=0.125\linewidth]{../figs/results/lightning/C2.png}
		\\
		0.99\unit{s} &
		0.81\unit{s} &
		1.01\unit{s} &
		1.03\unit{s} &
		0.9\unit{s} & 
		1.16\unit{s} &
		0.86\unit{s} &
		1.08\unit{s}
	\end{tabular}
\caption{Targeting letter shapes with a neurally-guided procedural lightning program. Generated using SMC with 10 particles; compute time required is shown below each letter. Best viewed on a high-resolution display.}
\label{fig:lightning}
\end{figure*}

\begin{figure*}[h]
	\centering
	\begin{subfigure}[b]{0.49\linewidth}
		\includegraphics[width=\linewidth]{../figs/experiments/circuits/simVparticles.pdf}
	\caption{ }
	\label{fig:circuits.graphs.simVparticles}
	\end{subfigure}
	\begin{subfigure}[b]{0.49\linewidth}
		\begin{overpic}[width=\linewidth]{../figs/experiments/circuits/simVtime.pdf}
	    	\put(10,50){\includegraphics[width=0.3\linewidth]{../figs/experiments/circuits/legend.pdf}}
	    \end{overpic}
	\caption{ }
	\label{fig:circuits.graphs.simVtime}
	\end{subfigure}
\caption{Performance comparison for the circuit design problem (section 4.3 in the main paper). \emph{``Score''} is median normalized score (i.e. argument one to the Gaussian in Equation 4 of the main paper), averaged over 50 runs. The neurally-guided version achieves significantly higher average scores than the unguided version given the same number of particles or the same amount of compute time.}
\label{fig:circuits.graphs}
\end{figure*}

\begin{figure*}[h]
	\centering
	\begingroup
	\footnotesize
	\begin{tabular}{ccccc}
		\textbf{Target} &
		\textbf{Reference} &
		\textbf{Guided} &
		\parbox[c]{1.75cm}{\textbf{Unguided} \newline (Equal $N$)} &
		\parbox[c]{2.4cm}{\textbf{Unguided} \newline (Equal Time)}
		\\
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/1/target.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/1/groundTruth.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/1/guided.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/1/equalParticles.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/1/equalTime.png} \\
		 & $N = 600$~,~38.68\unit{s} & $N = 5$~,~0.86\unit{s} & $N = 5$~,~0.09\unit{s} & $N = 30$~,~0.83\unit{s}
		\\
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/3/target.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/3/groundTruth.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/3/guided.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/3/equalParticles.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/3/equalTime.png} \\
		 & $N = 600$~,~33.5\unit{s} & $N = 10$~,~1.23\unit{s} & $N = 10$~,~0.14\unit{s} & $N = 40$~,~1.28\unit{s}
		\\
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/5/target.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/5/groundTruth.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/5/guided.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/5/equalParticles.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/5/equalTime.png} \\
		 & $N = 600$~,~25.55\unit{s} & $N = 15$~,~1.75\unit{s} & $N = 15$~,~0.23\unit{s} & $N = 50$~,~1.73\unit{s}
		\\
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/6/target.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/6/groundTruth.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/6/guided.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/6/equalParticles.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/6/equalTime.png} \\
		 & $N = 600$~,~20.76\unit{s} & $N = 10$~,~0.81\unit{s} & $N = 10$~,~0.15\unit{s} & $N = 40$~,~0.85\unit{s}
		 \\
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/4/target.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/4/groundTruth.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/4/guided.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/4/equalParticles.png} &
		\includegraphics[width=0.162\linewidth]{../figs/results/shapeMatch/4/equalTime.png} \\
		 & $N = 600$~,~25.5\unit{s} & $N = 10$~,~1.04\unit{s} & $N = 10$~,~0.14\unit{s} & $N = 40$~,~1.05\unit{s}
	\end{tabular}
	\endgroup
\caption{Additional shape matching results (section 4.2 in the main paper).}
\label{fig:shapeMatch.results}
\end{figure*}



\end{document}
